The exact subgraph hierarchy and its vertex-transitive variant for the stable set problem for Paley graphs

The stability number of a graph, defined as the cardinality of the largest set of pairwise non-adjacent vertices, is NP-hard to compute. The exact subgraph hierarchy (ESH) provides a sequence of increasingly tighter upper bounds on the stability number, starting with the Lov\'asz theta function at the first level and including all exact subgraph constraints of subgraphs of order $k$ into the semidefinite program to compute the Lov\'asz theta function at level $k$. In this paper, we investigate the ESH for Paley graphs, a class of strongly regular, vertex-transitive graphs. We show that for Paley graphs, the bounds obtained from the ESH remain the Lov\'asz theta function up to a certain threshold level, i.e., the bounds of the ESH do not improve up to a certain level. To overcome this limitation, we introduce the vertex-transitive ESH for the stable set problem for vertex-transitive graphs such as Paley graphs. We prove that this new hierarchy provides upper bounds on the stability number of vertex-transitive graphs that are at least as tight as those obtained from the ESH. Additionally, our computational experiments reveal that the vertex-transitive ESH produces superior bounds compared to the ESH for Paley graphs.

==> anc/Paley101.txt <==
0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1
1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0
0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0
0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1
1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1
1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1
1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0
0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0
0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1
1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0
0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0
0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0
0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1
1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1
1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0
0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1
1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1
1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0
0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1
1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1
1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1
1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1
1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1
1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1
1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1
1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0
0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0
0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0
0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0
0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1
1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1
1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0
0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1
1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0
0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0
0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1
1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1
1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0
0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0
0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0
0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0
0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0
0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1
1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0
0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1
1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0
0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1
1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0
0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1
1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0
0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0
0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1
1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0
0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1
1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0
0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1
1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0
0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1
1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0
0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0
0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0
0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0
0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0
0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1
1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1
1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0
0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0
0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1
1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0
0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1
1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1
1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0
0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0
0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0
0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0
0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1
1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1
1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1
1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1
1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1
1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1
1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1
1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0
0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1
1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1
1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1 0
0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1 1
1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0 1
1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0 0
0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0 0
0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1 0
0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0 1
1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0 0
0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1 0
0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1 1
1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1 1
1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0 1
1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0 0
0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1 0
0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0 1
1 0 0 1 1 1 0 0 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 0 0 1 1 1 0 0 1 0

==> anc/Paley109.txt <==
0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1
1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0
0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1
1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1
1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1
1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0
0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1
1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0
0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1
1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0
0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0
0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1
1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0
0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0
0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1
1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1
1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0
0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0
0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0
0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1
1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1
1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1
1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0
0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0
0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1
1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1
1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1
1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1
1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1
1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0
0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1
1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0
0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0
0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1
1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1
1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1
1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0
0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1
1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0
0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0
0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0
0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0
0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1
1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0
0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1
1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1
1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0
0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1
1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1
1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0
0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0
0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0
0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0
0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0
0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0
0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0
0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0
0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0
0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0
0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1
1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1
1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0
0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1
1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1
1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0
0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1
1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0
0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0
0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0
0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0
0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1
1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0
0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1
1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1
1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1
1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0
0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0
0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1
1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0
0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1
1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1
1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1
1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1
1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1
1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0
0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0
0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1
1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1
1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1
1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0
0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0
0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0
0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1
1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0 1
1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0 0
0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1 0
0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0 1
1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0 0
0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1 0
0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0 1
1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1 0
0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0 1
1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1 0
0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1 1
1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1 1
1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0 1
1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1 0
0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0 1
1 0 1 1 1 0 1 0 1 0 0 1 0 0 1 1 0 0 0 1 1 1 0 0 1 1 1 1 1 0 1 0 0 1 1 1 0 1 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 0 0 0 0 1 0 1 1 1 0 0 1 0 1 1 1 1 1 0 0 1 1 1 0 0 0 1 1 0 0 1 0 0 1 0 1 0 1 1 1 0 1 0

==> anc/Paley113.txt <==
0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1
1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1
1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0
0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1
1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0
0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0
0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1
1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1
1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1
1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0
0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1
1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0
0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1
1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1
1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1
1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1
1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0
0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1
1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0
0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0
0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0
0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1
1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0
0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0
0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1
1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1
1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0
0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1
1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0
0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1
1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1
1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1
1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0
0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0
0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0
0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1
1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0
0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0
0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0
0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0
0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1
1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0
0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0
0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1
1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0
0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0
0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0
0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0
0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1
1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1
1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1
1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1
1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1
1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0
0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0
0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1
1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1
1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0
0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0
0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1
1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1
1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1
1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1
1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1
1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0
0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0
0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0
0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0
0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1
1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0
0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0
0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1
1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0
0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0
0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0
0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0
0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1
1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0
0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0
0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0
0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1
1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1
1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1
1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0
0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1
1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0
0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1
1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1
1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0
0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0
0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1
1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0
0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0
0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0
0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1
1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0
0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1
1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1 1
1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1 1
1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 1
1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0
0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1
1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0
0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1
1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1
1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1
1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0
0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0
0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1
1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0
0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1
1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0 1
1 1 0 1 0 0 1 1 1 0 1 0 1 1 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 1 1 1 1 1 0 0 1 1 0 0 1 1 1 1 1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 1 1 0 1 0 1 1 1 0 0 1 0 1 1 0

==> anc/Paley125.txt <==
0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0
1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0
0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0
0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1
1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0
0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1
1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1
1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0
0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1
0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0
1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1
1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1
0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0
1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1
0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1
1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1
0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1
1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0
0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1
1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1
0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0
0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1
0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1
1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0
1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1
1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1
0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0
1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0
1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0
0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0
0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1
0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1
0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0
0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1
1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1
0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1
1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0
1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0
0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0
1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0
1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1
1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0
1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0
0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0
1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1
1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0
1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1
1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1
0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0
1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0
0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0
0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0
1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0
1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1
0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1
0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0
1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0
0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0
0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1
0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0
1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1
1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0
1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1
0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1
1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1
0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0
1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0
0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0
0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1
0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0
1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0
1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1
0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1
0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0
0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0
0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1
0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0
1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1
1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1
0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1
1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1
0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0
0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1
0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1
1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1
0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1
0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0
0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1
0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1
1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0
1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1
1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0
0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0
1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0
1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0
0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0
0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1
0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1
0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0
1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1
1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1
0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1
1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0
1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0
0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0
1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1
1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0
0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1
1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0
1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1
1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 0 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 1 1 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0 1 1 0 1 0
1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0 0 1 1 0 1
0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 1 1 1 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 1 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1 1 0 1 1 0
1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 1 0 1 1 1 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 1 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1 0 1 0 1 1
1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 0 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 1 1 0 1 1 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0 1 0 1 0 1
0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1 0 1 1 0 0
1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 1 1 1 0 1 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0 0 0 1 1 0
0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 1 1 1 1 0 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0 0 0 0 1 1
1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 1 0 0 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 0 1 1 0 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 0 1 1 1 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1 1 0 0 0 1
1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 0 0 0 1 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 0 0 0 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 0 1 1 1 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0 1 1 0 0 0
0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 0 0 1 1 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 1 0 0 1 1 0 1 1 0 1 1 1 1 0 1 1 0 1 0 1 1 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 1 0 1 0 0 0 1 1 0 1 0 0 1
1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 1 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 1 1 1 0 0 0 1 0 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 1 0 0 1 0 0 0 1 0 1 1 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 1 0 0 0 1 1 0 1 0 0
0 1 0 0 0 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 1 0 0 0 1 0 0 1 1 1 1 0 0 0 1 0 0 0 1 1 0 1 0 0 0 1 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 0 1 0 0 0 1 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 0 1 0 1 0 1 0 0 0 1 1 1 0 1 1 0 0 1 1 0 1 1 1 0 0 0 0 1 0 1 0
0 0 1 0 0 1 0 1 0 1 1 0 1 1 1 1 0 1 1 1 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 1 1 1 0 1 0 1 0 0 0 1 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 0 1 0 1
0 0 0 1 0 1 1 0 1 0 1 1 0 1 1 1 1 0 1 1 0 1 1 0 1 1 0 0 0 0 1 1 0 1 1 1 0 0 0 0 1 0 0 0 1 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 0 0 1 0 1 1 1 1 0 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 0 1 0 1 0 1 1 0 0 1 1 0 1 0 0 1 0

==> anc/Paley13.txt <==
0 1 0 1 1 0 0 0 0 1 1 0 1
1 0 1 0 1 1 0 0 0 0 1 1 0
0 1 0 1 0 1 1 0 0 0 0 1 1
1 0 1 0 1 0 1 1 0 0 0 0 1
1 1 0 1 0 1 0 1 1 0 0 0 0
0 1 1 0 1 0 1 0 1 1 0 0 0
0 0 1 1 0 1 0 1 0 1 1 0 0
0 0 0 1 1 0 1 0 1 0 1 1 0
0 0 0 0 1 1 0 1 0 1 0 1 1
1 0 0 0 0 1 1 0 1 0 1 0 1
1 1 0 0 0 0 1 1 0 1 0 1 0
0 1 1 0 0 0 0 1 1 0 1 0 1
1 0 1 1 0 0 0 0 1 1 0 1 0

==> anc/Paley137.txt <==
0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1
1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1
1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0
0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1
1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0
0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0
0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1
1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1
1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1
1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0
0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1
1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0
0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0
0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1
1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1
1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1
1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1
1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1
1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1
1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0
0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0
0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1
1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0
0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0
0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1
1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0
0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0
0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1
1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0
0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1
1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0
0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1
1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0
0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1
1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0
0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1
1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1
1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1
1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1
1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0
0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0
0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0
0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0
0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1
1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0
0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0
0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0
0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0
0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1
1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1
1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0
0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0
0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0
0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0
0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0
0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1
1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0
0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0
0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1
1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1
1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1
1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0
0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1
1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1
1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1
1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0
0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0
0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1
1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1
1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0
0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0
0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1
1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1
1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1
1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0
0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1
1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1
1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1
1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0
0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0
0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1
1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0
0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0
0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0
0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0
0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0
0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1
1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1
1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0
0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0
0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0
0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0
0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1
1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0
0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0
0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0
0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0
0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1
1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1
1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1
1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1
1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0
0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1
1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0
0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1
1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0
0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1
1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0
0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1
1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0
0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0
0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1
1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0
0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0
0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1
1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0
0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0
0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1
1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1
1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1
1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1
1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1 1
1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0 1
1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0 0
0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1 0
0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0 1
1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1 0
0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1 1
1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1 1
1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0 1
1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0 0
0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1 0
0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0 1
1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1 0
0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1 1
1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0 1
1 1 0 1 0 0 1 1 1 0 1 0 0 1 1 1 1 1 1 0 0 1 0 0 1 0 0 1 0 1 0 1 0 1 0 1 1 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 1 1 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 1 1 1 1 0 1 0 1 0 1 0 1 0 0 1 0 0 1 0 0 1 1 1 1 1 1 0 0 1 0 1 1 1 0 0 1 0 1 1 0

==> anc/Paley149.txt <==
0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1
1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0
0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0
0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1
1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1
1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1
1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1
1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0
0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1
1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0
0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0
0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0
0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0
0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0
0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0
0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1
1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1
1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0
0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1
1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1
1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0
0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1
1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0
0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1
1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1
1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1
1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0
0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1
1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1
1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1
1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1
1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0
0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1
1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0
0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1
1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1
1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1
1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0
0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1
1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0
0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0
0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1
1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0
0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0
0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1
1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1
1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1
1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0
0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1
1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0
0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0
0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0
0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1
1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1
1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0
0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0
0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0
0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0
0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0
0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0
0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1
1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0
0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1
1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1
1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0
0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0
0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1
1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1
1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1
1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0
0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0
0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0
0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1
1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0
0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0
0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1
1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0
0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0
0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0
0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1
1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1
1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1
1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0
0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0
0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1
1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1
1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0
0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1
1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0
0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0
0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0
0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0
0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0
0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0
0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1
1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1
1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0
0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0
0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0
0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1
1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0
0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1
1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1
1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1
1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0
0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0
0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1
1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0
0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0
0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1
1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0
0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1
1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1
1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1
1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0
0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1
1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0
0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1
1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1
1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1
1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1
1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0
0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1
1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1
1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1
1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0
0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1
1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0
0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1
1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1
1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0
0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1
1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1
1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0 0
0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0 0
0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 0
0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0
0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0
0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0
0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1
1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0
0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1
1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1
1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1
1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1
1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0
0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0
0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1
1 0 0 1 1 1 1 0 1 0 0 0 0 0 0 1 1 0 1 1 0 1 0 1 1 1 0 1 1 1 1 0 1 0 1 1 1 0 1 0 0 1 0 0 1 1 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 1 1 0 0 1 1 1 0 0 0 1 0 0 1 0 0 0 1 1 1 0 0 1 1 0 1 0 0 0 0 0 0 1 1 0 0 0 1 0 1 1 1 0 0 1 0 0 1 0 1 1 1 0 1 0 1 1 1 1 0 1 1 1 0 1 0 1 1 0 1 1 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0

==> anc/Paley157.txt <==
0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1
1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0
0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1
1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1
1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0
0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0
0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0
0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0
0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1
1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1
1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1
1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1
1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1
1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1
1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0
0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1
1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1
1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0
0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1
1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0
0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0
0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0
0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0
0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0
0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1
1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0
0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1
1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0
0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0
0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1
1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1
1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0
0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1
1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0
0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1
1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1
1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1
1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0
0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1
1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1
1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0
0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1
1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0
0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1
1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0
0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1
1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1
1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1
1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1
1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0
0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1
1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1
1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0
0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0
0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0
0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1
1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1
1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1
1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0
0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0
0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0
0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0
0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0
0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1
1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0
0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0
0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1
1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1
1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0
0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0
0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1
1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0
0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0
0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0
0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1
1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1
1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0
0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0
0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0
0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0
0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1
1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1
1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0
0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0
0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0
0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1
1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0
0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0
0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1
1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1
1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0
0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0
0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1
1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0
0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0
0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0
0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0
0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0
0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1
1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1
1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1
1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0
0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0
0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0
0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1
1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1
1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0
0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1
1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1
1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1
1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1
1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0
0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1
1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0
0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1
1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0
0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1
1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1
1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0
0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1
1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1
1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1
1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0
0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1
1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0
0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1
1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1
1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0
0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0
0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1
1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0
0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1
1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0
0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0
0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0
0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0
0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0
0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1
1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0
0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1
1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1
1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1 0
0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1 1
1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1 1
1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1 1
1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1 1
1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1 1
1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0 1
1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0 0
0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0 0
0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0 0
0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1 0
0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1 1
1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0 1
1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1 0
0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0 1
1 0 1 1 0 0 0 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 1 1 1 0 1 1 0 1 0 1 0 1 1 1 1 0 1 1 0 0 0 1 1 1 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 1 1 1 0 0 0 1 1 0 1 1 1 1 0 1 0 1 0 1 1 0 1 1 1 0 1 0 1 1 0 0 1 0 1 0 0 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 0 0 0 1 1 0 1 0

==> anc/Paley17.txt <==
0 1 1 0 1 0 0 0 1 1 0 0 0 1 0 1 1
1 0 1 1 0 1 0 0 0 1 1 0 0 0 1 0 1
1 1 0 1 1 0 1 0 0 0 1 1 0 0 0 1 0
0 1 1 0 1 1 0 1 0 0 0 1 1 0 0 0 1
1 0 1 1 0 1 1 0 1 0 0 0 1 1 0 0 0
0 1 0 1 1 0 1 1 0 1 0 0 0 1 1 0 0
0 0 1 0 1 1 0 1 1 0 1 0 0 0 1 1 0
0 0 0 1 0 1 1 0 1 1 0 1 0 0 0 1 1
1 0 0 0 1 0 1 1 0 1 1 0 1 0 0 0 1
1 1 0 0 0 1 0 1 1 0 1 1 0 1 0 0 0
0 1 1 0 0 0 1 0 1 1 0 1 1 0 1 0 0
0 0 1 1 0 0 0 1 0 1 1 0 1 1 0 1 0
0 0 0 1 1 0 0 0 1 0 1 1 0 1 1 0 1
1 0 0 0 1 1 0 0 0 1 0 1 1 0 1 1 0
0 1 0 0 0 1 1 0 0 0 1 0 1 1 0 1 1
1 0 1 0 0 0 1 1 0 0 0 1 0 1 1 0 1
1 1 0 1 0 0 0 1 1 0 0 0 1 0 1 1 0

==> anc/Paley173.txt <==
0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1
1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0
0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0
0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1
1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0
0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1
1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0
0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0
0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1
1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1
1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0
0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0
0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1
1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1
1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1
1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1
1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0
0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0
0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0
0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0
0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1
1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1
1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1
1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1
1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1
1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0
0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0
0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0
0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1
1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0
0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1
1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0
0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1
1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1
1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1
1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1
1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1
1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1
1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0
0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1
1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1
1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0
0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1
1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0
0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0
0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0
0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1
1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0
0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1
1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0
0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1
1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1
1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0
0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1
1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1
1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1
1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1
1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0
0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0
0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1
1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0
0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0
0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0
0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1
1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0
0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0
0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1
1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0
0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0
0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0
0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0
0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0
0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1
1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0
0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0
0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0
0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1
1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1
1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0
0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0
0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1
1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0
0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1
1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1
1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1
1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0
0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0
0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1
1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1
1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1
1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0
0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1
1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0
0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0
0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1
1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1
1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0
0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0
0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0
0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1
1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0
0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0
0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0
0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0
0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0
0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1
1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0
0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0
0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1
1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0
0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0
0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0
0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1
1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0
0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0
0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1
1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1
1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1
1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1
1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0
0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1
1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1
1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0
0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1
1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0
0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1
1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0
0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0
0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0
0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1
1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0
0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1
1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1
1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0
0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1
1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1
1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1
1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1
1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1
1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1
1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0
0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1
1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0
0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1
1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0
0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0
0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0
0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1
1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1
1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1
1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1
1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1
1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0
0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0
0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0
0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0
0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1
1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1 1
1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1 1
1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0 1
1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0 0
0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1 0
0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1 1
1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0 1
1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0 0
0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1 0
0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0 1
1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1 0
0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0 1
1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0 0
0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1 0
0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0 1
1 0 0 1 0 1 0 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 1 1 0 0 0 1 0 1 0 1 1 1 1 1 1 0 1 1 0 1 0 0 0 1 0 1 0 1 1 0 1 1 1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 1 1 1 0 0 1 1 1 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 1 1 1 1 0 1 1 0 1 0 1 0 0 0 1 0 1 1 0 1 1 1 1 1 1 0 1 0 1 0 0 0 1 1 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 0 1 0 1 0 0 1 0

==> anc/Paley181.txt <==
0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1
1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0
0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1
1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1
1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1
1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0
0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0
0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0
0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1
1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0
0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1
1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1
1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1
1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1
1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1
1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1
1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0
0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0
0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0
0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1
1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0
0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0
0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0
0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0
0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1
1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0
0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1
1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0
0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1
1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0
0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0
0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0
0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1
1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1
1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0
0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1
1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1
1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1
1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1
1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0
0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0
0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1
1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1
1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1
1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1
1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1
1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0
0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1
1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1
1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0
0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0
0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1
1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0
0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0
0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1
1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1
1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0
0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0
0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1
1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1
1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0
0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1
1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0
0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1
1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1
1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0
0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1
1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0
0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0
0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1
1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0
0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0
0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1
1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0
0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1
1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0
0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0
0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0
0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1
1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1
1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1
1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1
1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0
0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0
0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0
0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0
0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1
1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0
0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0
0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0
0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0
0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0
0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0
0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1
1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0
0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0
0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0
0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0
0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1
1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1
1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1
1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1
1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0
0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0
0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0
0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1
1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0
0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1
1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0
0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0
0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1
1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0
0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0
0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1
1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0
0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1
1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1
1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0
0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1
1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0
0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1
1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1
1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0
0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0
0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1
1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1
1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0
0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0
0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1
1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0
0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0
0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1
1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1
1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0
0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1
1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1
1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1
1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1
1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1
1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0
0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0
0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1
1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1
1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1
1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1
1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0
0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1
1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1
1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0
0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0
0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0
0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1
1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0
0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1
1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0
0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1
1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0
0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0
0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0
0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0
0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1
1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0
0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0
0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0
0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1
1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1 1
1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1 1
1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1 1
1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1 1
1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 1
1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0
0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1
1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0
0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0
0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0
0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1
1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1
1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0 1
1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1 0
0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0 1
1 0 1 1 1 0 0 0 1 0 1 1 1 1 1 1 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 0 1 1 0 1 1 1 1 0 0 1 1 1 1 1 0 1 1 0 0 1 0 0 1 1 0 0 1 1 0 1 0 1 1 0 1 0 0 1 0 0 1 0 1 0 0 0 1 1 1 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 1 1 0 0 0 1 0 1 0 0 1 0 0 1 0 1 1 0 1 0 1 1 0 0 1 1 0 0 1 0 0 1 1 0 1 1 1 1 1 0 0 1 1 1 1 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 1 1 1 1 1 1 0 1 0 0 0 1 1 1 0 1 0

==> anc/Paley193.txt <==
0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1
1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1
1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1
1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1
1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0
0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1
1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1
1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1
1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1
1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0
0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0
0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1
1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0
0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1
1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0
0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1
1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0
0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1
1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0
0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0
0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1
1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0
0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1
1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1
1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1
1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0
0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1
1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1
1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0
0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0
0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1
1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1
1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0
0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0
0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0
0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1
1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0
0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0
0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0
0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0
0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0
0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1
1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1
1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0
0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0
0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1
1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0
0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1
1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1
1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1
1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0
0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0
0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0
0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1
1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1
1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1
1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0
0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0
0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1
1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0
0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0
0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1
1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1
1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1
1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1
1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0
0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1
1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0
0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1
1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0
0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0
0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1
1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0
0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0
0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1
1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0
0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0
0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0
0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0
0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0
0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1
1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0
0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1
1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1
1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1
1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1
1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0
0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0
0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0
0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0
0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0
0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1
1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1
1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0
0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1
1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1
1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1
1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1
1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0
0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1
1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1
1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0
0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0
0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0
0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0
0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0
0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1
1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1
1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1
1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1
1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0
0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1
1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0
0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0
0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0
0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0
0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0
0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1
1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0
0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0
0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1
1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0
0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0
0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1
1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0
0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1
1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0
0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1
1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1
1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1
1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1
1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0
0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0
0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1
1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0
0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0
0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1
1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1
1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1
1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0
0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0
0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0
0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1
1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1
1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1
1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0
0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1
1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0
0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0
0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1
1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1
1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0
0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0
0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0
0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0
0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0
0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1
1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0
0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0
0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0
0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1
1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1
1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0
0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0
0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1
1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1
1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0
0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1
1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1
1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1
1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0
0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1
1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0
0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0
0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1
1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0
0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1
1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1 0
0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0 1
1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1 0
0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0 1
1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 0
0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0
0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1
1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1 1
1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1 1
1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0 1
1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1 0
0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1 1
1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1 1
1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1 1
1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0 1
1 1 1 1 0 1 1 1 1 0 0 1 0 1 0 1 0 1 0 0 1 0 1 1 1 0 1 1 0 0 1 1 0 0 0 1 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 1 1 1 0 0 1 0 0 1 1 1 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 1 1 1 1 0 0 0 0 0 1 1 0 1 1 1 1 0 1 1 0 0 0 0 0 1 1 1 1 0 1 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 1 1 1 1 0 0 1 0 0 1 1 1 0 0 0 1 1 1 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 1 1 0 1 1 1 0 1 0 0 1 0 1 0 1 0 1 0 0 1 1 1 1 0 1 1 1 1 0

==> anc/Paley197.txt <==
0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1
1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0
0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0
0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1
1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0
0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1
1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1
1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0
0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1
1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1
1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0
0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0
0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0
0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0
0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1
1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1
1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0
0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0
0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1
1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0
0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0
0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1
1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1
1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1
1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1
1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1
1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0
0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1
1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1
1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0
0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0
0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0
0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1
1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1
1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0
0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1
1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1
1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0
0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1
1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1
1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1
1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1
1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1
1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0
0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0
0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0
0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1
1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0
0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1
1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0
0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1
1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0
0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1
1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1
1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1
1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0
0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0
0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0
0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1
1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1
1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1
1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1
1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1
1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1
1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1
1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0
0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0
0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0
0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0
0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1
1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0
0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0
0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0
0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0
0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0
0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1
1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0
0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0
0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0
0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0
0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1
1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0
0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1
1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0
0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1
1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0
0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0
0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1
1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0
0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1
1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0
0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1
1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1
1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0
0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0
0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1
1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1
1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0
0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0
0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1
1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1
1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0
0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0
0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1
1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1
1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0
0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1
1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0
0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1
1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0
0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0
0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1
1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0
0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1
1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0
0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1
1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0
0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0
0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0
0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0
0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1
1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0
0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0
0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0
0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0
0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0
0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1
1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0
0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0
0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0
0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0
0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1
1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1
1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1
1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1
1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1
1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1
1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1
1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0
0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0
0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0
0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1
1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1
1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1
1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0
0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1
1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0
0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1
1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0
0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1
1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0
0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0
0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0
0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1
1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1
1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1
1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1
1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1
1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0
0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1
1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1
1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0
0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1
1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1
1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0
0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0
0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0
0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1
1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1
1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0
0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1
1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1
1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1
1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1
1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1
1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0
0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0
0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1
1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0
0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0
0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1
1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0 1
1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0 0
0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0 0
0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0 0
0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 0
0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1
1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1
1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0
0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1
1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1
1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0
0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1
1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0 0
0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1 0
0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0 1
1 0 0 1 0 1 1 0 1 1 0 0 0 0 1 1 0 0 1 0 0 1 1 1 1 1 0 1 1 0 0 0 1 1 0 1 1 0 1 1 1 1 1 0 0 0 1 0 1 0 1 0 1 1 1 0 0 0 1 1 1 1 1 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 1 0 1 1 0 0 1 1 0 0 1 1 0 0 1 1 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 1 1 1 1 1 1 0 0 0 1 1 1 0 1 0 1 0 1 0 0 0 1 1 1 1 1 0 1 1 0 1 1 0 0 0 1 1 0 1 1 1 1 1 0 0 1 0 0 1 1 0 0 0 0 1 1 0 1 1 0 1 0 0 1 0

==> anc/Paley29.txt <==
0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1
1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0
0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0
0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1
1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1
1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1
1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1
1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0
0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1
1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0
0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0
0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0
0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1
1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0 0
0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1 0
0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0 1
1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0 0
0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0 0
0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1 0
0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0 1
1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1 0
0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1 1
1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1 1
1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1 1
1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0 1
1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 0
0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0
0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0 1
1 0 0 1 1 1 1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 1 1 1 1 0 0 1 0

==> anc/Paley37.txt <==
0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1
1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0
0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1
1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1
1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0
0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0
0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1
1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0
0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1
1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1
1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1
1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1
1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0
0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0
0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0
0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1
1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0
0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0
0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0
0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0
0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1
1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0 0
0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0 0
0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1 0
0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1 1
1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1 1
1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1 1
1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0 1
1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1 0
0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0 1
1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0 0
0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1 0
0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1 1
1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0 1
1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1 0
0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0 1
1 0 1 1 0 0 1 0 1 1 1 1 0 0 0 1 0 0 0 0 1 0 0 0 1 1 1 1 0 1 0 0 1 1 0 1 0

==> anc/Paley41.txt <==
0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1
1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1
1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0
0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1
1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1
1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0
0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0
0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1
1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1
1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1
1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0
0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0
0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0
0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0
0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0
0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1
1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0
0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1
1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0
0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1
1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1
1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0
0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1
1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0
0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1
1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0 0
0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0 0
0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0 0
0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0 0
0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 0
0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1
1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1
1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1
1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0
0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0
0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1
1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1
1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1 0
0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1 1
1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0 1
1 1 0 1 1 0 0 1 1 1 0 0 0 0 0 1 0 1 0 1 1 0 1 0 1 0 0 0 0 0 1 1 1 0 0 1 1 0 1 1 0

==> anc/Paley5.txt <==
0 1 0 0 1
1 0 1 0 0
0 1 0 1 0
0 0 1 0 1
1 0 0 1 0

==> anc/Paley53.txt <==
0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1
1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0
0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0
0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1
1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0
0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1
1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1
1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0
0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1
1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1
1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1
1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0
0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1
1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0
0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1
1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1
1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1
1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0
0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0
0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0
0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0
0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0
0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0
0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1
1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1
1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0
0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0
0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1
1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1
1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0
0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0
0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0
0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0
0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0
0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0
0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1
1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1
1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0 1
1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1 0
0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0 1
1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1 0
0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1 1
1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1 1
1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0 1
1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1 0
0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1 1
1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0 1
1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1 0
0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0 1
1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0 0
0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1 0
0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0 1
1 0 0 1 0 1 1 0 1 1 1 0 1 0 1 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 1 1 1 0 1 0 1 1 1 0 1 1 0 1 0 0 1 0

==> anc/Paley61.txt <==
0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1
1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0
0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1
1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1
1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1
1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0
0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0
0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0
0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1
1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0
0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0
0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1
1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1
1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1
1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1
1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1
1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0
0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0
0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1
1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1
1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0
0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1
1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0
0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0
0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1
1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0
0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1
1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0
0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0
0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0
0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0
0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0
0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0
0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1
1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0
0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1
1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0
0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0
0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1
1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0
0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1
1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1
1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0
0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0
0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1
1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1 1
1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1 1
1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1 1
1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0 1
1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0 0
0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1 0
0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0 1
1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0 0
0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0 0
0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1 0
0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1 1
1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1 1
1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0 1
1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1 0
0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0 1
1 0 1 1 1 0 0 0 1 0 0 1 1 1 1 1 0 0 1 1 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1 0 1 1 0 0 1 1 1 1 1 0 0 1 0 0 0 1 1 1 0 1 0

==> anc/Paley73.txt <==
0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1
1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1
1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1
1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1
1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0
0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1
1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0
0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1
1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1
1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0
0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0
0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1
1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0
0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0
0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0
0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1
1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0
0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1
1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1
1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0
0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0
0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0
0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1
1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1
1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1
1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0
0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1
1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0
0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0
0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0
0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0
0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1
1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0
0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0
0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1
1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1
1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1
1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1
1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0
0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0
0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1
1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0
0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0
0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0
0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0
0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1
1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0
0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1
1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1
1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1
1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0
0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0
0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0
0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1
1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1
1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0
0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1
1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0 0
0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0 0
0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1 0
0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0 1
1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 0
0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0
0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1
1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1
1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0
0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1
1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0
0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1
1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1 1
1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1 1
1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0 1
1 1 1 1 0 1 0 1 1 0 0 1 0 0 0 1 0 1 1 0 0 0 1 1 1 0 1 0 0 0 0 1 0 0 1 1 1 1 0 0 1 0 0 0 0 1 0 1 1 1 0 0 0 1 1 0 1 0 0 0 1 0 0 1 1 0 1 0 1 1 1 1 0

==> anc/Paley89.txt <==
0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1
1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1
1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0
0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1
1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1
1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0
0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0
0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1
1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1
1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1
1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1
1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0
0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0
0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0
0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0
0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1
1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1
1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1
1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0
0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1
1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1
1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1
1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0
0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0
0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1
1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0
0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0
0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0
0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0
0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0
0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0
0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1
1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0
0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1
1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0
0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1
1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0
0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0
0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1
1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1
1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0
0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1
1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0
0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1
1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1
1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0
0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1
1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0
0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1
1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1
1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0
0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0
0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1
1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0
0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1
1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0
0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1
1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0
0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0
0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0
0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0
0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0
0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0
0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1
1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0
0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0
0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1
1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1
1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1
1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0
0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1
1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1
1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1
1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0 0
0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0 0
0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0 0
0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1 0
0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1 1
1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1 1
1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1 1
1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0 1
1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0 0
0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1 0
0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1 1
1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0 1
1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1 0
0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1 1
1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0 1
1 1 0 1 1 0 0 1 1 1 1 0 0 0 0 1 1 1 0 1 1 1 0 0 1 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 1 0 1 1 0 1 0 1 1 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 1 1 1 0 1 1 1 0 0 0 0 1 1 1 1 0 0 1 1 0 1 1 0

==> anc/Paley97.txt <==
0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1
1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1
1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1
1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1
1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0
0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1
1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0
0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1
1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1
1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0
0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1
1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1
1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0
0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0
0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0
0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1
1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0
0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1
1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0
0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0
0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0
0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1
1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0
0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1
1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1
1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0
0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1
1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0
0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0
0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0
0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1
1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1
1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1
1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0
0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1
1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1
1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0
0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0
0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0
0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0
0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0
0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0
0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1
1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1
1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0
0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0
0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1
1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1
1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1
1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1
1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0
0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0
0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1
1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1
1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0
0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0
0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0
0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0
0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0
0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0
0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1
1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1
1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0
0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1
1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1
1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1
1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0
0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0
0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0
0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1
1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0
0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1
1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1
1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0
0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1
1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0
0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0
0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0
0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1
1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0
0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1
1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0 0
0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0 0
0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1 0
0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1 1
1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0 1
1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1 0
0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1 1
1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0 1
1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1 0
0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0 1
1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1 0
0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1 1
1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1 1
1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1 1
1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0 1
1 1 1 1 0 1 0 1 1 0 1 1 0 0 0 1 0 1 0 0 0 1 0 1 1 0 1 0 0 0 1 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 1 1 0 0 1 1 0 0 0 0 0 0 1 1 0 1 1 1 0 0 0 1 0 1 1 0 1 0 0 0 1 0 1 0 0 0 1 1 0 1 1 0 1 0 1 1 1 1 0

==> anc/PaleyEshLesh.m <==
%--------------------------------------------------------------------------
% Copyright (C) 2024 Dunja Pucher <dunja.pucher@aau.at>
%
% This program is the implementation of the methodologies presented in:
% Elisabeth Gaar and Dunja Pucher: 
% "The exact subgraph hierarchy and its local variant for the stable set 
% problem for Paley graphs" available at arXiv.
%
% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 
%==========================================================================

% For a given q, where q is a prime power satisfying q ≡ 1 (mod 4), q is 
% not a square, and q < 200, this program computes upper bounds on the 
% stability number of the Paley graph Pq by utilizing k-th level of the 
% exact subgraph hierarchy or the local exact subgraph hierarchy for all k
% in the predefined range (kMin, kMax), where kMin >= 0 and kMax <= 10.
%
% A table with the computed bounds is displayed at the end of the run. 
% In the first column of this table, the value of k is displayed, while 
% the second column contains the computed upper bound.
%--------------------------------------------------------------------------

% Setup

% This path should point to the folder where this file is stored:
myPathToTtf = 'C:\Users\Besitzer\Documents\MATLAB\Paley_final';
% This path should point to the folder where the computational results
% will be saved:
myPathToResultsTtf = 'C:\Users\Besitzer\Documents\MATLAB\Paley_final';

% Parameters:
% q ... the value of q for the Paley graph Pq
% Loc ... compute for the local Paley graph or not (0 "no," 1 "yes")
% kMin ... kMin >= 0
% kMax ... kMax <= 10

q = 89;
Loc = 1;
kMin = 2;
kMax = 3;

%--------------------------------------------------------------------------

% Execution:
Q = [5, 13, 17, 29, 37, 41, 53, 61, 73, 89, 97, 101, 109, 113, 125, 137,...
    149, 157, 173, 181, 193, 197];

% Parameter check:
if ismember(q, Q) == 0
    'q does not satisfy conditions stated in lines 21 and 22 of this file'
    return
elseif kMin < 0
    'kMin should be at least 0'
    return
elseif kMax > 10
    'kMax should be at most 10'
    return
elseif kMin > kMax
    'kMin should be smaller or equal to kMax'
    return
end

% Setup of instance:
Pal = num2str(q);
name = strcat('Paley', Pal, '.txt');
nameResults = strcat('Paley', Pal)
Adj = readtable(name);
A = table2array(Adj);
if Loc == 1
    AL = createLocalGraph(A);
    A = AL;
    name = strcat('Paley', Pal, 'Local.txt');
end
adjacencyMatrix = A;
   
% Setup of parameters needed for tightendThetaFunction
usedCuttingPlanesPerRun = 3; % separating hyperplane 
cuttingPlaneString = 'SH';
maxNrNewViolatedSubgraphsPerIteration = 1000;
nrExecutionsSimAnn = 4000;
usedSolverPerRun = 7; % MOSEK
possibleSeparationMatrices = setupPossibleSeparationMatrices(myPathToTtf);
mySMVersion = 7; % add all the separation matrices that are available
usedMethodToChangeNrSimAnnPerSepMat = 1; % use all sep matrices the same over the whole run
      
% Computation of upper bounds for all k in range (kMin, kMax):
finalResults = []; % table where the results are stored
for k = kMin : kMax
    kTemp = k;
    if kTemp < 2
        kTemp = 2;
        nrIterations = 0;
    else
        nrIterations = 10;
    end
    if kTemp > size(A, 1)
        kTemp = size(A, 1);
    end
    kStr = num2str(k);
    nameOfRun = strcat('Paley', Pal, 'k', kStr);
    if Loc == 1
        nameOfRun = strcat('Paley', Pal, 'Localk', kStr);
    end
    [usedSeparationMatricesPerRun,separationMatricesInfo] = ...
        setupSeparationMatrices(...
        possibleSeparationMatrices, mySMVersion, kTemp);
    titlePerPlot = {[nameOfRun,',', cuttingPlaneString, ', k=',num2str(k)]};

    % Now the tightening of the theta function is really executed:
    [finalTightendThetaFunctionPerIteration, finalXPerIteration, ...
        finalTimePerRun, folderToSave, biggestStableSetFound,...
        finalEscSubgraphs, ...
        finalProjectionDistance, finalIndicesOfSepMat, ...
        finalViolationOfViolFac, finalIndicesOfViolFac] = ...
        tightenThetaFunction(adjacencyMatrix, nameOfRun, ...
        usedSeparationMatricesPerRun, usedCuttingPlanesPerRun, usedSolverPerRun, ...
        usedMethodToChangeNrSimAnnPerSepMat, titlePerPlot, nrIterations, ...
        maxNrNewViolatedSubgraphsPerIteration, nrExecutionsSimAnn, myPathToTtf, myPathToResultsTtf);
    progressTightendThetaFunction = squeeze(finalTightendThetaFunctionPerIteration(1,1,:));
    finalTightendThetaFunction = progressTightendThetaFunction(nrIterations+1);
    progessX = squeeze(finalXPerIteration(1,1,:));
    finalX = progessX{nrIterations+1};
    time = squeeze(finalTimePerRun{1,1,:});
    finalValue = finalTightendThetaFunctionPerIteration(nrIterations+1);
    close all

    % Update table with results:
    if Loc == 1
        finalResults = [finalResults; k, 1 + finalValue];
    else
        finalResults = [finalResults; k, finalValue];
    end
end

% Print results for all k in range (kMin, kMax):
strcat('ResultsFor', nameResults)
finalResults


==> anc/createLocalGraph.m <==
%--------------------------------------------------------------------------
% Copyright (C) 2024 Dunja Pucher <dunja.pucher@aau.at>
%
% This program is the implementation of the methodologies presented in:
% Elisabeth Gaar and Dunja Pucher: 
% "The exact subgraph hierarchy and its local variant for the stable set 
% problem for Paley graphs" available at arXiv.
%
% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
%
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
%
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 
%==========================================================================

% Given the adjacency matrix of a vertex-transitive graph G, this function
% returns the adjacency matrix of the local graph of G. For the definition
% of a local graph, see the aforementioned paper.

% Input: A ... adjacency matrix of a vertex-transitive graph G
% Output: AL ... adjacency matrix of the local graph of G

function [AL] = createLocalGraph(A)
    G = graph(A); 
    n = size(A, 1); 
    V = [1 : n];
    N = neighbors(G, 1);
    N = union(N, 1);
    I = setdiff(V, N);
    AL = A(I, I);
end

==> anc/readme.txt <==
This program is the implementation of the methodologies presented in:
Elisabeth Gaar and Dunja Pucher: "The exact subgraph hierarchy and its local variant 
for the stable set problem for Paley graphs" available at arXiv.

For a given q, where q is a prime power satisfying q ≡ 1 (mod 4), q is not a square, 
and q < 200, this program computes upper bounds on the stability number of the Paley 
graph Pq. This is achieved by tightening the Lovász theta function through the inclusion 
of exact subgraph constraints into a semidefinite program to compute the Lovász theta function.

This program uses the source code available at https://gitlab.com/egaar/tightenthetafunction.

###################################################################################################

Prerequisites:

MATLAB installed on your machine.
MOSEK licence.
Source code from https://gitlab.com/egaar/tightenthetafunction.
Ancillary files from the arXiv paper.

###################################################################################################

Instructions:

1) Ensure the source code from https://gitlab.com/egaar/tightenthetafunction and all ancillary 
files from the arXiv paper are in the same folder.

2) In the file PaleyEshLesh.m (lines 35 and 38), set myPathToTtf to the folder containing that 
file. Set myPathToResultsTtf to a folder where computational results will be saved.

3) In the file PaleyEshLesh.m (lines 46-49), specify the parameters for the desired Paley graph Pq 
by declaring the value of q. Set Loc to 1 if you wish to use the local graph or 0 otherwise. 
Define kMin and kMax such that kMin >= 0 and kMax <= 10.

4) Run the file PaleyEshLesh.m. A table with computed upper bounds on the stability number of the
Paley graph Pq for all k in range (kMin, kMax) will be displayed.

###################################################################################################

Explanation of the most important files:

PaleyEshLesh.m: For a given q, kMin, and kMax, this file computes upper bounds on the stability 
number of the Paley graph Pq by utilizing k-th level of the exact subgraph hierarchy or the local
exact subgraph hierarchy for all k in range (kMin, kMax).

createLocalGraph.m: Given the adjacency matrix of a vertex-transitive graph G, this function returns
the adjacency matrix of the local graph of G. 

